Primal-Attention: Self-attention through Asymmetric Kernel SVD in Primal Representation

Recently, a new line of works has emerged to understand and improve self-attention in Transformers by treating it as a kernel machine. However, existing works apply the methods for symmetric kernels to the asymmetric self-attention, resulting in a nontrivial gap between the analytical understanding and numerical implementation. In this paper, we provide a new perspective to represent and optimize self-attention through asymmetric Kernel Singular Value Decomposition (KSVD), which is also motivated by the low-rank property of self-attention normally observed in deep layers. Through asymmetric KSVD, $i$) a primal-dual representation of self-attention is formulated, where the optimization objective is cast to maximize the projection variances in the attention outputs; $ii$) a novel attention mechanism, i.e., Primal-Attention, is proposed via the primal representation of KSVD, avoiding explicit computation of the kernel matrix in the dual; $iii$) with KKT conditions, we prove that the stationary solution to the KSVD optimization in Primal-Attention yields a zero-value objective. In this manner, KSVD optimization can be implemented by simply minimizing a regularization loss, so that low-rank property is promoted without extra decomposition. Numerical experiments show state-of-the-art performance of our Primal-Attention with improved efficiency. Moreover, we demonstrate that the deployed KSVD optimization regularizes Primal-Attention with a sharper singular value decay than that of the canonical self-attention, further verifying the great potential of our method. To the best of our knowledge, this is the first work that provides a primal-dual representation for the asymmetric kernel in self-attention and successfully applies it to modeling and optimization.

==> images/causal_primal.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

class CausalPrimalAttention(nn.Module):
    def __init__(self, d_model, n_heads, low_rank, drop_out):
        super(CausalPrimalAttention, self).__init__()
        self.d_keys = d_model // n_heads # key dimension

        self.query_projection = nn.Linear(d_model, self.d_keys * n_heads) # q(X)
        self.key_projection = nn.Linear(d_model, self.d_keys * n_heads) # k(X)
        self.out_projection = nn.Linear(self.d_keys * n_heads, d_model) 
        self.n_heads = n_heads
        self.dropout = nn.Dropout(drop_out)

        # data-independent projection weights
        # "low_rank" is the number of projection directions "s" of KSVD
        self.We = nn.Parameter(nn.init.orthogonal_(torch.Tensor(self.n_heads, self.d_keys, low_rank)))
        self.Wr = nn.Parameter(nn.init.orthogonal_(torch.Tensor(self.n_heads, self.d_keys, low_rank)))
        # projection after concatenating [e-score, r-score] 
        self.concate_weight = nn.Linear(2*low_rank, self.d_keys)

    def feature_map(self, x):
        # our cosine similarity kernel related feature maps
        return F.normalize(x, p=2, dim=-1)

    def forward(self, queries, keys, attention_mask=None):
        B, L, _ = queries.shape # batch, length
        _, S, _ = keys.shape # length

        queries = self.query_projection(queries).view(B, L, self.n_heads, -1)
        keys = self.key_projection(keys).view(B, S, self.n_heads, -1)

        # transpose the queries and keys
        queries = queries.transpose(1, 2)
        keys = keys.transpose(1, 2)

        # causal mechanism 
        # generate weights for Primal-Attention
        normal = (((torch.arange(L)).float() + 1.0)).to(queries.device)
        # conduct cumsum before the non-linear map (causal map)
        queries = queries.cumsum(dim=2) / normal[None, None, :, None]
        keys = keys.cumsum(dim=2) / normal[None, None, :, None]
        # feature maps
        queries = self.feature_map(queries)
        keys = self.feature_map(keys)
        # compute e-score and r-score
        escore = torch.einsum('...nd,...de->...ne', queries, self.We.unsqueeze(0))
        rscore = torch.einsum('...nd,...de->...ne', keys, self.Wr.unsqueeze(0))
        score = torch.cat((escore, rscore), dim=-1)
        out = self.concate_weight(score).transpose(1, 2).contiguous()
        # final projection
        out = out.reshape(B, L, -1)
        out = self.out_projection(out)
        out = self.dropout(out)
        return out
